Extremal Steering Assemblages

Non-local correlations between a fully characterised quantum system and an untrusted black box device are described by an assemblage of conditional quantum states. These assemblages form a convex set, whose extremal points are relevant in many operational contexts. We give necessary and sufficient conditions for an assemblage to be extremal using linear independence conditions, and an algorithm to decompose a generic assemblage into extremal points. A Matlab implementation of this algorithm is provided in the supplementary material.

==> anc/Decomposition_Algorithm/Examples/Method_Comparison.m <==
% In this notebook I will compare three different versions of the algorithm
% all with varying levels of protection from small perturbations problems. 

%The algorithms will be compared on the following test assemblages:

%2 trivial assemblages with 1 measurement.
%Mutually Unbiased Basis for d=2,3 (and maybe 4).
% Noisy mutually unbiased basis (i.e. mixed with identity matrix)


%They will be compared for:
%1) whether the decomposition gives again the original input.
%2) Whether each decomposition element is a proper assemblage.
%3) Correct answer: (where applicable)

ResultsCell=cell(8,3);

%Test 1: a trivial assemblage with two extremals.
ExtremalAssemTest1=zeros(2,1,2,2);
ExtremalAssemTest1(1,1,:,:)=[[1,0];[0,0]]/2;
ExtremalAssemTest1(2,1,:,:)=[[0,0];[0,1]]/2;
OutCell1o=zero_recursion_original([],ExtremalAssemTest1,1,1,10^-6);
assemblage_analysis(ExtremalAssemTest1,OutCell1o);
OutCell1h=zero_recursion_H([],ExtremalAssemTest1,1,1,10^-6);
assemblage_analysis(ExtremalAssemTest1,OutCell1h);
OutCell1r=zero_recursion_rank([],ExtremalAssemTest1,1,1,10^-6);
assemblage_analysis(ExtremalAssemTest1,OutCell1r);

ResultsCell{1,1}=OutCell1o;
ResultsCell{1,2}=OutCell1h;
ResultsCell{1,3}=OutCell1r;
save('DecompAnalysis','ResultsCell')

%So far, the Original and Hermitian perform best.
ExtremalAssemTest2=zeros(2,1,2,2);
ExtremalAssemTest2(1,1,:,:)=eye(2)/8 +[[1/2,1/2];[1/2,1/2]]/4;
ExtremalAssemTest2(2,1,:,:)=eye(2)/8 +[[1/2,-1/2];[-1/2,1/2]]/4;
OutCell2o=zero_recursion_original([],ExtremalAssemTest2,1,1,10^-6);
assemblage_analysis(ExtremalAssemTest2,OutCell2o);
OutCell2h=zero_recursion_H([],ExtremalAssemTest2,1,1,10^-6);
assemblage_analysis(ExtremalAssemTest2,OutCell2h);
OutCell2r=zero_recursion_rank([],ExtremalAssemTest2,1,1,10^-6);
assemblage_analysis(ExtremalAssemTest2,OutCell2r);

ResultsCell{2,1}=OutCell2o;
ResultsCell{2,2}=OutCell2h;
ResultsCell{2,3}=OutCell2r;

%Now we start to see trade offs- but the Hermitian seems to do best so far.
ExtremalAssemTest3=MUBAssemprime(2);
%Note however, that the above assemblage is in "Skypryk" form.
ExtremalAssemTest3=permute(ExtremalAssemTest3,[3,4,1,2]);
OutCell3o=zero_recursion_original([],ExtremalAssemTest3,1,3,10^-6);
assemblage_analysis(ExtremalAssemTest3,OutCell3o);
OutCell3h=zero_recursion_H([],ExtremalAssemTest3,1,3,10^-6);
assemblage_analysis(ExtremalAssemTest3,OutCell3h);
OutCell3r=zero_recursion_rank([],ExtremalAssemTest3,1,3,10^-6);
assemblage_analysis(ExtremalAssemTest3,OutCell3r);

ResultsCell{3,1}=OutCell3o;
ResultsCell{3,2}=OutCell3h;
ResultsCell{3,3}=OutCell3r;

IdAssem2=0*ExtremalAssemTest3;
ExtremalAssemTest4=0.8*ExtremalAssemTest3+0.1*identity_assemblage_creator(3,2,2);
OutCell4o=zero_recursion_original([],ExtremalAssemTest4,1,3,10^-6);
assemblage_analysis(ExtremalAssemTest4,OutCell4o);
% Now we start to see problems during the original function: However, the
% final answer tallies with what we expect.
OutCell4h=zero_recursion_H([],ExtremalAssemTest4,1,3,10^-6);
assemblage_analysis(ExtremalAssemTest4,OutCell4h);
OutCell4r=zero_recursion_rank([],ExtremalAssemTest4,1,3,10^-6);
assemblage_analysis(ExtremalAssemTest4,OutCell4r);


ResultsCell{4,1}=OutCell4o;
ResultsCell{4,2}=OutCell4h;
ResultsCell{4,3}=OutCell4r;

save('DecompAnalysis','ResultsCell')

ExtremalAssemTest5=MUBAssemprime(3);
%Note however, that the above assemblage is in "Skypryk" form.
ExtremalAssemTest5=permute(ExtremalAssemTest5,[3,4,1,2]);
tic
OutCell5o=zero_recursion_original([],ExtremalAssemTest5,1,4,10^-6);
toc
assemblage_analysis(ExtremalAssemTest5,OutCell5o);
tic
OutCell5h=zero_recursion_H([],ExtremalAssemTest5,1,4,10^-6);
toc
assemblage_analysis(ExtremalAssemTest5,OutCell5h);
tic
OutCell5r=zero_recursion_rank([],ExtremalAssemTest5,1,4,10^-6);
toc
assemblage_analysis(ExtremalAssemTest5,OutCell5r);

ResultsCell{5,1}=OutCell5o;
ResultsCell{5,2}=OutCell5h;
ResultsCell{5,3}=OutCell5r;

save('DecompAnalysis','ResultsCell')

ExtremalAssemTest6=0.4*ExtremalAssemTest5+0.6*identity_assemblage_creator(4,3,3);
tic
OutCell6o=zero_recursion_original([],ExtremalAssemTest6,1,4,10^-6);
toc
%The above function fails: it cannot do a perturbation.

assemblage_analysis(ExtremalAssemTest6,OutCell6o);
tic
OutCell6h=zero_recursion_H([],ExtremalAssemTest6,1,4,10^-6);
toc
assemblage_analysis(ExtremalAssemTest6,OutCell6h);

tic
OutCell6r=zero_recursion_rank([],ExtremalAssemTest6,1,4,10^-6);
toc
assemblage_analysis(ExtremalAssemTest6,OutCell6r);

ResultsCell{6,1}=OutCell6o;
ResultsCell{6,2}=OutCell6h;
ResultsCell{6,3}=OutCell6r;

save('DecompAnalysis','ResultsCell')

ExtremalAssemTest7=ExtremalAssemTest3;
ExtremalAssemTest7(1,3,:,:)=eye(2)/2;
ExtremalAssemTest7(2,3,:,:)=0;
tic
OutCell7o=zero_recursion_original([],ExtremalAssemTest7,1,3,10^-6);
toc
assemblage_analysis(ExtremalAssemTest7,OutCell7o);
tic
OutCell7h=zero_recursion_H([],ExtremalAssemTest7,1,3,10^-6);
toc
assemblage_analysis(ExtremalAssemTest7,OutCell7h);
tic
OutCell7r=zero_recursion_rank([],ExtremalAssemTest7,1,3,10^-6);
toc
assemblage_analysis(ExtremalAssemTest7,OutCell7r);


ResultsCell{7,1}=OutCell7o;
ResultsCell{7,2}=OutCell7h;
ResultsCell{7,3}=OutCell7r;

save('DecompAnalysis','ResultsCell')

ExtremalTestAssem8=0.91*ExtremalAssemTest7+0.09*identity_assemblage_creator(3,2,2);
tic
OutCell8o=zero_recursion_original([],ExtremalAssemTest8,1,3,10^-6);
toc
assemblage_analysis(ExtremalAssemTest8,OutCell8o);
tic
OutCell8h=zero_recursion_H([],ExtremalAssemTest8,1,3,10^-6);
toc
assemblage_analysis(ExtremalAssemTest8,OutCell8h);
tic
OutCell8r=zero_recursion_rank([],ExtremalAssemTest8,1,3,10^-6);
toc
assemblage_analysis(ExtremalAssemTest7,OutCell8r);

ResultsCell{8,1}=OutCell8o;
ResultsCell{8,2}=OutCell8h;
ResultsCell{8,3}=OutCell8r;

save('DecompAnalysis','ResultsCell')










==> anc/Decomposition_Algorithm/Examples/Noisy_Qutrit_MUB.m <==
%This is Example 3 in the main paper.

ExtremalAssemTest5=MUBAssemprime(3);
%Note however, that the above assemblage is in "Skypryk" form.
ExtremalAssemTest5=permute(ExtremalAssemTest5,[3,4,1,2]);
ExtremalAssemTest6=0.4*ExtremalAssemTest5+0.6*identity_assemblage_creator(4,3,3); 
ExtremalReduced=ExtremalAssemTest6(:,1:2,:,:);
size(ExtremalReduced)
OutCell6h=zero_recursion_H([],ExtremalReduced,1,2,10^-6);


ReducedExtremal6=congregate_extremals(OutCell6h);

EqCheck=ReducedExtremal6;
EqCheck{3728,1}=1;
EqCheck{3728,2}=ExtremalAssemTest5(:,1:2,:,:);
congregate_extremals(EqCheck,10^-3)


==> anc/Decomposition_Algorithm/Examples/pentagon_example.m <==
%This is example 1 in the main paper.

PentagonExtremal=zeros(5,1,2,2);
for i=1:5
BlochVector=[cos((i-1)*(2*pi/5)),sin((i-1)*(2*pi/5)),0];
PentagonExtremal(i,1,:,:)=(1/10)*(eye(2) + BlochVector(1)*Pauli(1)+BlochVector(2)*Pauli(2)+BlochVector(3)*Pauli(3));
end
PentDecomp=zero_recursion_H([],PentagonExtremal,1,1,10^-6);


PentDecomp=congregate_extremals(PentDecomp,10^-5);

% We want to summarise our data.
Weights=zeros(1,length(PentDecomp));
BlochVectors=zeros(3,length(PentDecomp));
for i = 1:length(PentDecomp)
Weights(i)=PentDecomp{i,1};
Traces=[trace(squeeze(PentDecomp{i,2}(1,1,:,:))), trace(squeeze(PentDecomp{i,2}(2,1,:,:))) ,...
    trace(squeeze(PentDecomp{i,2}(3,1,:,:))), trace(squeeze(PentDecomp{i,2}(4,1,:,:))), ...
    trace(squeeze(PentDecomp{i,2}(5,1,:,:)))];
[MaxT,PMax]=max(Traces);
[EVec,EVal]=eigs(squeeze(PentDecomp{i,2}(PMax,1,:,:)));
Rho=EVec(:,1)*ctranspose(EVec(:,1));
BlochVectors(1,i)=2*real(Rho(1,2));
BlochVectors(2,i)=2*imag(Rho(1,2));
BlochVectors(3,i)=2*real(Rho(1,1))-1;
end

%save('weights.mat','weights');
%save('blochvectors.mat','blochvectors');
     

==> anc/Decomposition_Algorithm/Examples/tetahedron_example.m <==
%This is example 2 in the paper.

tetroid=zeros(4,2,2,2);
QuantumState=1/2*[[1,0,0,1];[0,0,0,0];[0,0,0,0];[1,0,0,1]];
tetroid(1,1,:,:)=PartialTrace(kron([[1,1];[1,1]]/2,eye(2))*QuantumState,1);
tetroid(2,1,:,:)=PartialTrace(kron([[1,-1];[-1,1]]/2,eye(2))*QuantumState,1);
POVM1=1/4*(eye(2)+(sqrt(8/9))*Pauli(1)-(1/3)*Pauli(3));
tetroid(1,2,:,:)=PartialTrace(kron(POVM1,eye(2))*QuantumState,1);
POVM2=1/4*(eye(2)+(-sqrt(2/9))*Pauli(1)+(sqrt(2/3))*Pauli(2)-1/3*Pauli(3));
tetroid(2,2,:,:)=PartialTrace(kron(POVM2,eye(2))*QuantumState,1);
POVM3=1/4*(eye(2)+(-sqrt(2/9))*Pauli(1)-(sqrt(2/3))*Pauli(2)-1/3*Pauli(3));
tetroid(3,2,:,:)=PartialTrace(kron(POVM3,eye(2))*QuantumState,1);
POVM4=1/4*(eye(2)+1*Pauli(3));
tetroid(4,2,:,:)=PartialTrace(kron(POVM4,eye(2))*QuantumState,1);

OutListtet=zero_recursion_H([],tetroid,1,2,10^-6);
congregate_extremals(OutListtet,10^-4)




==> anc/Decomposition_Algorithm/Helper_Functions/MUBAssemprime.m <==
function[assemblage]=MUBAssemprime(p)
state=MaxEntangled(p)*transpose(MaxEntangled(p));
assemblages=zeros(p,p,p,p+1);
barr=MUBPrime(p);
for measurement=1:p+1
for outcome=1:p
assemblage(:,:,outcome,measurement)=PartialTrace(kron(conj(squeeze(barr(measurement,outcome,:)))*transpose(squeeze(barr(measurement,outcome,:))),eye(p))*state,1,p);
end
end





==> anc/Decomposition_Algorithm/Helper_Functions/MUBPrime.m <==
function [basisarray]=MUBPrime(p);
%First we define an array with indices (basis,vector,element)
basisarray=zeros(p+1,p,p);
if p==2
basisarray(1,1,:)=[1,0];
basisarray(1,2,:)=[0,1];
basisarray(2,1,:)=[1/sqrt(2),1/sqrt(2)];
basisarray(2,2,:)=[1/sqrt(2),-1/sqrt(2)];
basisarray(3,1,:)=[1/sqrt(2),1j/sqrt(2)];
basisarray(3,2,:)=[1/sqrt(2),-1j/sqrt(2)];
else
for cbasis=1:p
basisarray(p+1,cbasis,cbasis)=1;
end
for basisno=1:p
BMat=zeros(p,p);
for BMatR=1:p %gives basisvecno
for BMatC=1:p %givescompno
BMat(BMatR,BMatC)=exp((((BMatR-1)*(p-(BMatC-1)))-((basisno-1)*(((p-1)*(p)/2)-((BMatC-1)*(BMatC)/2))))*2*pi*1j/p);
end
end
BMat=BMat/sqrt(p);
basisarray(basisno,:,:)=BMat;
end
end
end

    

    
    
    
    



==> anc/Decomposition_Algorithm/Helper_Functions/OptoVec.m <==
function[vector]=OptoVec(Operator)
dimL=size(Operator);
dim=dimL(1);
vector=zeros(dim^2,1);
vectorco=1;
for row=1:dim
for col=row:dim
if row==col
vector(vectorco)=Operator(row,col);
vectorco=vectorco+1;
else
vector(vectorco)=sqrt(2)*real(Operator(row,col));
vectorco=vectorco+1;
vector(vectorco)=-sqrt(2)*imag(Operator(row,col));
vectorco=vectorco+1;
end
end
end


==> anc/Decomposition_Algorithm/Helper_Functions/VectoOp.m <==
function[Operator]=VectoOp(Vector)
dim=length(Vector);
MDim=sqrt(dim);
Operator=zeros(MDim,MDim);
vectorco=1;
for row=1:MDim
for col=row:MDim
if row==col
Operator(row,col)=Vector(vectorco);
vectorco=vectorco+1;
else
Operator(row,col)=1/sqrt(2)*(Vector(vectorco)-1j*Vector(vectorco+1));
Operator(col,row)=1/sqrt(2)*(Vector(vectorco)+1j*Vector(vectorco+1));
vectorco=vectorco+2;
end
end
end

==> anc/Decomposition_Algorithm/Helper_Functions/identity_assemblage_creator.m <==
function [idassem] = identity_assemblage_creator(InputNo,OutputNo,Dim);

%This function outputs an (#outs,#ins,Dim,Dim) array which corresponds to
%an assemblage where every substate = identity(Dim)/Dim.
idassem=zeros(OutputNo,InputNo,Dim,Dim);
for Input=1:InputNo
    for Output=1:OutputNo
        idassem(Output,Input,:,:)=eye(Dim)/(OutputNo*Dim);
    end
end
end
        

==> anc/Decomposition_Algorithm/Hermitian_Approach/apply_perturbation_Hermitian.m <==
function[Sucess,OutputCell] = apply_perturbation_Hermitian(ProbIn,Assemblage,OperatorList,OperatorAssociation,Perturbation,ZeroYN,ZeroTol)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Inputs:

%ProbIn: The probability of the current assemblage in the overall
%decompositon.

%Assemblage: The current assemblage in question.

%Operator List: The list of operators being considered under the current
%perturbation.

%Operator Association: Denotes which input/output each Operator belongs to.

%Peturbation: a column vector giving the coefficient of every operator in
%the perturbation.

%ZeroYN: is either non-zero and gives the input to consider,
%or is 0 and is a full assemblage perturbation.

%ZeroTol: Determines whether a perturbation is accepted as valid or not. 


%we need to use the dimensions of the assemblage:
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

%This is what we will add to our assemblage;
PerturbationAddition=0*Assemblage;

%We take the length of the Perturbation;
PerturbLength=length(Perturbation);

%And then create the Perturbation!
for i=1:PerturbLength
    %We need to know where to add the the perturbation on our assemblage.
    Substate=OperatorAssociation(i,:);
    Input=Substate(1);
    Output=Substate(2);
    %and then add it!
    PerturbationAddition(Output,Input,:,:)=squeeze(PerturbationAddition(Output,Input,:,:))+Perturbation(i)*squeeze(OperatorList(i,:,:));
end

%It is also a good idea for stability to re-Hermitian both arrays.
for input=1:NumberOfInputs
    for output=1:NumberOfOutputs
    Assemblage(output,input,:,:)=1/2*(squeeze(Assemblage(output,input,:,:))+squeeze(Assemblage(output,input,:,:))');
    PerturbationAddition(output,input,:,:)=1/2*(squeeze(PerturbationAddition(output,input,:,:))+squeeze(PerturbationAddition(output,input,:,:))');
   end
end
    

cvx_begin sdp quiet
variable d(1,1)
maximise d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
maxd=cvx_optval;

cvx_begin sdp quiet
variable d(1,1)
minimize d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
mind=cvx_optval;

%We only want to split if our perturbation is bigger than ZeroTol
if min(abs([maxd,mind])) > ZeroTol
Sucess=1;
Prob1=(-mind/(maxd-mind))*ProbIn;
Prob2=(maxd/(maxd-mind))*ProbIn;
Assemblage1=Assemblage + maxd *PerturbationAddition;
Assemblage2=Assemblage + mind *PerturbationAddition;
OutputCell={Prob1,Assemblage1;Prob2,Assemblage2};
else
Sucess=0;
OutputCell={ProbIn,Assemblage};
end
end


==> anc/Decomposition_Algorithm/Hermitian_Approach/find_operators_Hermitian.m <==
function [OperatorList,OperatorAssociation] = find_operators_Hermitian(Assemblage,ZeroYN,ZeroTol);

%First we find the required parameters
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

%Let us define our array to store operators;
OperatorList=zeros(0,Dimension,Dimension);
NumberOperatorsFound=0;

%In this case we consider all operators, and remove the 1st non-zero
%diagonal one.
if ZeroYN == 0
error('not written yet')
    
    
    
    
%Otherwise, we only create the operators for 1 measurement.    
else


    for i=1:NumberOfOutputs
        %First we take the current Substate
        CurrentSubstate=squeeze(Assemblage(i,ZeroYN,:,:));
        
        %We calculate the eigenvectors and eigenvalues of the state.
        [EigenvectorMatrix,EigenvalueMatrix]=eigs(CurrentSubstate);
        
        
        
        %Then, we run through the possible operators in it's cokernel.
        for j=1:Dimension
            
            %We will use ZeroTol as the decider of whether something is in
            %the kernel or not.
            if EigenvalueMatrix(j,j)>ZeroTol
                
                %We now need to run through the other eigenvalues; to
                %create off diagonal operators.
                for k=1:j
                    
                    %If k==j we have a trace 1 operator.
                    if k==j 
                        
                        NewOperator=EigenvectorMatrix(:,k)*EigenvectorMatrix(:,k)';
                        OperatorList(NumberOperatorsFound+1,:,:)=1/2*(NewOperator+NewOperator');
                        OperatorAssociation(NumberOperatorsFound+1,:)=[ZeroYN,i];
                        NumberOperatorsFound=NumberOperatorsFound+1;
                        
                    %Otherwise, we have to add two Hermitian trace 0 operators.    
                    elseif EigenvalueMatrix(k,k)>ZeroTol
                       NewOperator= ...
                      (1/sqrt(2))*(EigenvectorMatrix(:,j)*EigenvectorMatrix(:,k)' + EigenvectorMatrix(:,k)*EigenvectorMatrix(:,j)');
                  
                        OperatorList(NumberOperatorsFound+1,:,:)=1/2*(NewOperator+NewOperator');
                        OperatorAssociation(NumberOperatorsFound+1,:)=[ZeroYN,i];
                        
                        
                       NewOperator= ...
                      (-1j/sqrt(2))*(EigenvectorMatrix(:,j)*EigenvectorMatrix(:,k)' - EigenvectorMatrix(:,k)*EigenvectorMatrix(:,j)');
                        OperatorList(NumberOperatorsFound+2,:,:)=1/2*(NewOperator+NewOperator');
                        OperatorAssociation(NumberOperatorsFound+2,:)=[ZeroYN,i];
                        
                        NumberOperatorsFound=NumberOperatorsFound+2;
                    end
                end
            end
        end
    end             
end
end
                        
                        
                        



==> anc/Decomposition_Algorithm/Hermitian_Approach/find_perturbations_Hermitian.m <==
function[ListOfPerturbations] = find_perturbations_Hermitian(OperatorList,ZeroTol)

%This function returns a matrix whose columns are orthogonal perturbations
%of the operators!

%First we read off some information about the list of operators.
OpListDim=size(OperatorList);

%We assign this information to variables:
VectorSpaceDimension= OpListDim(2)^2;
NumberOperators=OpListDim(1);

%We then create the matrix that Ax=0 implies a linear dependency;
A=zeros(VectorSpaceDimension,NumberOperators);

for i=1:NumberOperators
    OperatorList(i,:,:)=1/2*(squeeze(OperatorList(i,:,:))+squeeze(OperatorList(i,:,:))');
    % Each column is an operator;
    A(:,i)=OptoVec(squeeze(OperatorList(i,:,:)));
end

%We then calculate the singular value decomposiiton of A
[U,S,V]=svd(A);

%We then find the number of non-zero elements of S (up to tolerance ZeroTol)
s=sum(sum(S>ZeroTol));
%And use this to get the null basis (by exploiting the descending order). Each of these is a perturbation in our
%Operators space! 
ListOfPerturbations = V(:,s+1:end);







==> anc/Decomposition_Algorithm/Hermitian_Approach/find_perturbations_marginal_Hermitian.m <==
function[ListOfPerturbations] = find_perturbations_marginal_Hermitian(OperatorLists,ZeroTol)

%This function returns a matrix whose columns are orthogonal perturbations
%of the operators. However, this function focusses on NON-Zero Marginal 
%Perturbations.

%First we read off some information about the number of inputs:
ListSize=size(OperatorLists);
NumberOfInputs=ListSize(2);


%For each input; we need the constraint that the traces add up to 0;
%and that pairwise the no-signalling rule applies.


%We will also keep track of the total number of operators: this will help
%us to properly construct our perturbation matrix.
CurrentNumberOfOperators=0;


% We now range over each Input, constructing our constraints.
for Input = 1:NumberOfInputs
    
    %First, we extract some useful information:
    %List of Operators, How many, and the dimension of the space.
   
    CurrentList=OperatorLists{Input};
    SizeOfList=size(CurrentList);
    NumberOfOperators=SizeOfList(1);
    VectorSpaceDimension=SizeOfList(2)^2;
    
    %We keep track of which operators have trace =1 (though we only use
    %this for our first input constraint.
    NewTraceMatrix=zeros(1,NumberOfOperators);
    
    %We also keep track of the matrix whose columns are operators.
    OperatorMatrix=zeros(VectorSpaceDimension,NumberOfOperators);
    for i=1:NumberOfOperators
            CurrentList(i,:,:)=1/2*(squeeze(CurrentList(i,:,:))+squeeze(CurrentList(i,:,:))');
            %Here we check the trace condition
            if abs(1-trace(squeeze(OperatorLists{Input}(i,:,:))))<=ZeroTol
                NewTraceMatrix(i)=1;
            end
            
            %Here we construct the operator-column matrix.
            OperatorMatrix(:,i)=OptoVec(squeeze(CurrentList(i,:,:)));
    end
        %In the special case of Input ==1, we do not add a no-signalling
        %requirement: but we set up that \sum input=1 - \sum input=Input>1 =0
        if Input==1
            TotalOperatorMatrix=repmat(OperatorMatrix,[NumberOfInputs-1,1]);
            TraceMatrix=NewTraceMatrix;
            NumberFirstOperators=NumberOfOperators;
        
        %For the other inputs, we set up the other half of the
        %no-signalling equality.
        else
            AdditionOperatorMatrix=repmat(0*OperatorMatrix,[NumberOfInputs-1,1]);
            AdditionOperatorMatrix((Input-2)*VectorSpaceDimension+1:(Input-1)*VectorSpaceDimension,1:NumberOfOperators)=-OperatorMatrix;
            TotalOperatorMatrix=[TotalOperatorMatrix,AdditionOperatorMatrix];
            %TotalTraceMatrix = [TotalTraceMatrix,NewTraceMatrix];
            
            
        
        
        end
    %We finally update the total number of operators considered.    
    CurrentNumberOfOperators=CurrentNumberOfOperators+NumberOfOperators;

end

%We need only constrain the trace for the first input: the no-signalling
%will ensure the trace condition for the other inputs.
TotalTraceMatrix=zeros(1,CurrentNumberOfOperators);
TotalTraceMatrix(1:NumberFirstOperators)=TraceMatrix;


%Our full constraint matrix then considers no-sig and trace conditions
%together.
FullPerturbationMatrix=[TotalOperatorMatrix;TotalTraceMatrix];    

%We then calculate the singular value decomposiiton of our Matrix.
[U,S,V]=svd(FullPerturbationMatrix);

%We then find the number of non-zero elements of S (up to tolerance ZeroTol)
s=sum(sum(S>ZeroTol));
%And use this to get the null basis (by exploiting the descending order). Each of these is a perturbation in our
%Operators space! 
ListOfPerturbations = V(:,s+1:end);







==> anc/Decomposition_Algorithm/Hermitian_Approach/zero_recursion_H.m <==
function [ListOfExtremalAssemblagesOut] = zero_recursion_H(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs,ZeroTol)

%Function: This is our full recursive function: it will be completely
%decompose an assemblage.


%%%%%%%%%
%Inputs:

%List of Extremal Assemblages: Once as assemblage is completely extremal,
%it will be added to this list.

% assemblage:   A (#Outputs, #Inputs, Dim, Dim) array representing a
% steering assemblage;

%Probability: keeps track of the weight of this assemblage in the
%decomposition.

%CompletedInputs:  A time-saving parameter. Any inputs ABOVE this value of
%considered already extremal. If 0, only non-zero perturbations are looked
%for. 

%ZeroTol : A tolerance, below which an eigenvalue or perturbation distance
% is to be considered ==0

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%First we find the required parameters: #Inputs, #Outputs , Dimension.
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);


%If dealing with non-zero perturbations, we need full information!
if CompletedInputs==0 

%We will have to keep track of all the operators we need;
OperatorLists=cell(NumberOfInputs);

%And also which input/output they are from.
OperatorAssociations=cell(NumberOfInputs);

%We will also need to keep track of all the perturbations
PerturbationLists=cell(NumberOfInputs);

%We will Re-Hermitian the assemblage.
%It is also a good idea for stability to re-Hermitian both arrays.
for input=1:NumberOfInputs
    for output=1:NumberOfOutputs
    Assemblage(output,input,:,:)=1/2*(squeeze(Assemblage(output,input,:,:))+squeeze(Assemblage(output,input,:,:))');
   end
end

%For each input, we then calculate the following things:

%OperatorList: The operators which we need to check Linear Dependence

%OperatorTrack: an array stating which input and measurement each operator
%corresponds to

%PerturbationLists: the set of possible perturbations for that measurement.
for Input=1:NumberOfInputs
    [OperatorList,OperatorTrack]=find_operators_Hermitian(Assemblage,Input,ZeroTol);
    OperatorLists{Input}=OperatorList;
    OperatorAssociations{Input}=OperatorTrack;
end

%We now need to generate all the possible non-zero perturbations.
PerturbationList=find_perturbations_marginal_Hermitian(OperatorLists,ZeroTol);
MatrixSize=size(PerturbationList);
NumberofPerturbations=MatrixSize(2);


%I am not sure if we need the things below.
%To do this, we need to combine all our possible operators.
FullOperatorList=vertcat(OperatorLists{:});
FullOperatorAssociations=vertcat(OperatorAssociations{:});

if NumberofPerturbations==0
    %We will have already checked all zero-marginal perturbations, and so
    %we can add our current perturbation to the extremal list!
    ListOfExtremalAssemblages=[ListOfExtremalAssemblages;{Probability,Assemblage}];
    ListOfExtremalAssemblagesOut=ListOfExtremalAssemblages;
else
    %Otherwise, we have to do a perturbation. Like before, we will choose
    %the last perturbation of the matrix.
     
    
    RelevantPerturbation=PerturbationList(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    
    [Sucess,OutputCell] = apply_perturbation_Hermitian(Probability,Assemblage,FullOperatorList...
                                         ,FullOperatorAssociations,real(RelevantPerturbation),0,ZeroTol);
    
                                     
    if Sucess~=1
    %We should never get a failed perturbation.
    error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 
       
        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_H(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
        ListOfExtremalAssemblagesOut = zero_recursion_H(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;                                
        
    end
end
                                     
                                     
    
    
    



else

%We start looking at the current input.
CurrentInput=CompletedInputs;

[OperatorList,OperatorTrack]=find_operators_Hermitian(Assemblage,CurrentInput,ZeroTol);
PerturbationMatrix =find_perturbations_Hermitian(OperatorList,ZeroTol);

%If there are no possible perturbations, then we need to move on to the
%next input.
MatrixSize=size(PerturbationMatrix);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    %In this case we can move on to the next measurement.
    ListOfExtremalAssemblagesOut=zero_recursion_H(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs-1,ZeroTol);
    ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
else
    %If there is a valid perturbation, of course we have to apply it! 
    
    %We always will choose the last column as the perturbation we apply.
    RelevantPerturbation=PerturbationMatrix(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    

    [Sucess,OutputCell] = apply_perturbation_Hermitian(Probability,Assemblage,OperatorList...
                                         ,OperatorTrack,real(RelevantPerturbation),CurrentInput,ZeroTol);
                                     
    if Sucess~=1
        %We should never get a failed perturbation.
        
        %We can first try to clean the assemblage: that is, remove small
        %negative eigenvalues, and make it again Hermitian.
        
        error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 

        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_H(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
        ListOfExtremalAssemblagesOut = zero_recursion_H(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
                                            
        
    end
end

end




    
    
    
    
    
    
    
    
    
    
    
    


==> anc/Decomposition_Algorithm/Original_Approach/apply_perturbation.m <==
function[Sucess,OutputCell] = apply_perturbation(ProbIn,Assemblage,OperatorList,OperatorAssociation,Perturbation,ZeroYN,ZeroTol)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Inputs:

%ProbIn: The probability of the current assemblage in the overall
%decompositon.

%Assemblage: The current assemblage in question.

%Operator List: The list of operators being considered under the current
%perturbation.

%Operator Association: Denotes which input/output each Operator belongs to.

%Peturbation: a column vector giving the coefficient of every operator in
%the perturbation.

%ZeroYN: is either non-zero and gives the input to consider,
%or is 0 and is a full assemblage perturbation.

%ZeroTol: Determines whether a perturbation is accepted as valid or not. 


%we need to use the dimensions of the assemblage:
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

%This is what we will add to our assemblage;
PerturbationAddition=0*Assemblage;

%We take the length of the Perturbation;
PerturbLength=length(Perturbation);

%And then create the Perturbation!
for i=1:PerturbLength
    %We need to know where to add the the perturbation on our assemblage.
    Substate=OperatorAssociation(i,:);
    Input=Substate(1);
    Output=Substate(2);
    %and then add it!
    PerturbationAddition(Output,Input,:,:)=squeeze(PerturbationAddition(Output,Input,:,:))+Perturbation(i)*squeeze(OperatorList(i,:,:));
end

%It is also a good idea for stability to re-Hermitian both arrays.
%for input=1:NumberOfInputs
 %   for output=1:NumberOfOutputs
  %  Assemblage(output,input,:,:)=1/2*(squeeze(Assemblage(output,input,:,:))+squeeze(Assemblage(output,input,:,:))');
   % PerturbationAddition(output,input,:,:)=1/2*(squeeze(PerturbationAddition(output,input,:,:))+squeeze(PerturbationAddition(output,input,:,:))');
   %end
%end
    

cvx_begin sdp quiet
variable d(1,1)
maximise d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
maxd=cvx_optval;

cvx_begin sdp quiet
variable d(1,1)
minimize d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
mind=cvx_optval;

%We only want to split if our perturbation is bigger than ZeroTol
if min(abs([maxd,mind])) > ZeroTol
Sucess=1;
Prob1=(-mind/(maxd-mind))*ProbIn;
Prob2=(maxd/(maxd-mind))*ProbIn;
Assemblage1=Assemblage + maxd *PerturbationAddition;
Assemblage2=Assemblage + mind *PerturbationAddition;
OutputCell={Prob1,Assemblage1;Prob2,Assemblage2};
else
Sucess=0;
OutputCell={ProbIn,Assemblage};
end
end


==> anc/Decomposition_Algorithm/Original_Approach/find_operators.m <==
function [OperatorList,OperatorAssociation] = find_operators(Assemblage,ZeroYN,ZeroTol);

%First we find the required parameters
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

%Let us define our array to store operators;
OperatorList=zeros(0,Dimension,Dimension);
NumberOperatorsFound=0;

%In this case we consider all operators, and remove the 1st non-zero
%diagonal one.
if ZeroYN == 0
error('not written yet')
    
    
    
    
%Otherwise, we only create the operators for 1 measurement.    
else


    for i=1:NumberOfOutputs
        %First we take the current Substate
        CurrentSubstate=squeeze(Assemblage(i,ZeroYN,:,:));
        
        %We calculate the eigenvectors and eigenvalues of the state.
        [EigenvectorMatrix,EigenvalueMatrix]=eigs(CurrentSubstate);
        
        
        
        %Then, we run through the possible operators in it's cokernel.
        for j=1:Dimension
            
            %We will use ZeroTol as the decider of whether something is in
            %the kernel or not.
            if EigenvalueMatrix(j,j)>ZeroTol
                
                %We now need to run through the other eigenvalues; to
                %create off diagonal operators.
                for k=1:j
                    
                    %If k==j we have a trace 1 operator.
                    if k==j 
                        OperatorList(NumberOperatorsFound+1,:,:)= EigenvectorMatrix(:,k)*EigenvectorMatrix(:,k)';
                        OperatorAssociation(NumberOperatorsFound+1,:)=[ZeroYN,i];
                        NumberOperatorsFound=NumberOperatorsFound+1;
                        
                    %Otherwise, we have to add two Hermitian trace 0 operators.    
                    elseif EigenvalueMatrix(k,k)>ZeroTol
                        OperatorList(NumberOperatorsFound+1,:,:)= ...
                      (1/sqrt(2))*(EigenvectorMatrix(:,j)*EigenvectorMatrix(:,k)' + EigenvectorMatrix(:,k)*EigenvectorMatrix(:,j)');
                        OperatorAssociation(NumberOperatorsFound+1,:)=[ZeroYN,i];
                        
                        
                        OperatorList(NumberOperatorsFound+2,:,:)= ...
                      (-1j/sqrt(2))*(EigenvectorMatrix(:,j)*EigenvectorMatrix(:,k)' - EigenvectorMatrix(:,k)*EigenvectorMatrix(:,j)');
                        OperatorAssociation(NumberOperatorsFound+2,:)=[ZeroYN,i];
                        
                        NumberOperatorsFound=NumberOperatorsFound+2;
                    end
                end
            end
        end
    end             
end
end
                        
                        
                        



==> anc/Decomposition_Algorithm/Original_Approach/find_perturbations.m <==
function[ListOfPerturbations] = find_perturbations(OperatorList,ZeroTol)

%This function returns a matrix whose columns are orthogonal perturbations
%of the operators!

%First we read off some information about the list of operators.
OpListDim=size(OperatorList);

%We assign this information to variables:
VectorSpaceDimension= OpListDim(2)^2;
NumberOperators=OpListDim(1);

%We then create the matrix that Ax=0 implies a linear dependency;
A=zeros(VectorSpaceDimension,NumberOperators);

for i=1:NumberOperators
    
    % Each column is an operator;
    A(:,i)=OptoVec(squeeze(OperatorList(i,:,:)));
end

%We then calculate the singular value decomposiiton of A
[U,S,V]=svd(A);

%We then find the number of non-zero elements of S (up to tolerance ZeroTol)
s=sum(sum(S>ZeroTol));
%And use this to get the null basis (by exploiting the descending order). Each of these is a perturbation in our
%Operators space! 
ListOfPerturbations = V(:,s+1:end);







==> anc/Decomposition_Algorithm/Original_Approach/find_perturbations_marginal.m <==
function[ListOfPerturbations] = find_perturbations_marginal(OperatorLists,ZeroTol)

%This function returns a matrix whose columns are orthogonal perturbations
%of the operators. However, this function focusses on NON-Zero Marginal 
%Perturbations.

%First we read off some information about the number of inputs:
ListSize=size(OperatorLists);
NumberOfInputs=ListSize(2);


%For each input; we need the constraint that the traces add up to 0;
%and that pairwise the no-signalling rule applies.


%We will also keep track of the total number of operators: this will help
%us to properly construct our perturbation matrix.
CurrentNumberOfOperators=0;


% We now range over each Input, constructing our constraints.
for Input = 1:NumberOfInputs
    
    %First, we extract some useful information:
    %List of Operators, How many, and the dimension of the space.
   
    CurrentList=OperatorLists{Input};
    SizeOfList=size(CurrentList);
    NumberOfOperators=SizeOfList(1);
    VectorSpaceDimension=SizeOfList(2)^2;
    
    %We keep track of which operators have trace =1 (though we only use
    %this for our first input constraint.
    NewTraceMatrix=zeros(1,NumberOfOperators);
    
    %We also keep track of the matrix whose columns are operators.
    OperatorMatrix=zeros(VectorSpaceDimension,NumberOfOperators);
    for i=1:NumberOfOperators
            %CurrentList(i,:,:)=1/2*(squeeze(CurrentList(i,:,:))+squeeze(CurrentList(i,:,:))');
            %Here we check the trace condition
            if abs(1-trace(squeeze(OperatorLists{Input}(i,:,:))))<=ZeroTol
                NewTraceMatrix(i)=1;
            end
            
            %Here we construct the operator-column matrix.
            OperatorMatrix(:,i)=OptoVec(squeeze(CurrentList(i,:,:)));
    end
        %In the special case of Input ==1, we do not add a no-signalling
        %requirement: but we set up that \sum input=1 - \sum input=Input>1 =0
        if Input==1
            TotalOperatorMatrix=repmat(OperatorMatrix,[NumberOfInputs-1,1]);
            TraceMatrix=NewTraceMatrix;
            NumberFirstOperators=NumberOfOperators;
        
        %For the other inputs, we set up the other half of the
        %no-signalling equality.
        else
            AdditionOperatorMatrix=repmat(0*OperatorMatrix,[NumberOfInputs-1,1]);
            AdditionOperatorMatrix((Input-2)*VectorSpaceDimension+1:(Input-1)*VectorSpaceDimension,1:NumberOfOperators)=-OperatorMatrix;
            TotalOperatorMatrix=[TotalOperatorMatrix,AdditionOperatorMatrix];
            %TotalTraceMatrix = [TotalTraceMatrix,NewTraceMatrix];
            
            
        
        
        end
    %We finally update the total number of operators considered.    
    CurrentNumberOfOperators=CurrentNumberOfOperators+NumberOfOperators;

end

%We need only constrain the trace for the first input: the no-signalling
%will ensure the trace condition for the other inputs.
TotalTraceMatrix=zeros(1,CurrentNumberOfOperators);
TotalTraceMatrix(1:NumberFirstOperators)=TraceMatrix;


%Our full constraint matrix then considers no-sig and trace conditions
%together.
FullPerturbationMatrix=[TotalOperatorMatrix;TotalTraceMatrix];    

%We then calculate the singular value decomposiiton of our Matrix.
[U,S,V]=svd(FullPerturbationMatrix);

%We then find the number of non-zero elements of S (up to tolerance ZeroTol)
s=sum(sum(S>ZeroTol));
%And use this to get the null basis (by exploiting the descending order). Each of these is a perturbation in our
%Operators space! 
ListOfPerturbations = V(:,s+1:end);







==> anc/Decomposition_Algorithm/Original_Approach/zero_recursion_original.m <==
function [ListOfExtremalAssemblagesOut] = zero_recursion_original(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs,ZeroTol)

%Function: This is our full recursive function: it will be completely
%decompose an assemblage.


%%%%%%%%%
%Inputs:

%List of Extremal Assemblages: Once as assemblage is completely extremal,
%it will be added to this list.

% assemblage:   A (#Outputs, #Inputs, Dim, Dim) array representing a
% steering assemblage;

%Probability: keeps track of the weight of this assemblage in the
%decomposition.

%CompletedInputs:  A time-saving parameter. Any inputs ABOVE this value of
%considered already extremal. If 0, only non-zero perturbations are looked
%for. 

%ZeroTol : A tolerance, below which an eigenvalue or perturbation distance
% is to be considered ==0

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%First we find the required parameters: #Inputs, #Outputs , Dimension.
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);


%If dealing with non-zero perturbations, we need full information!
if CompletedInputs==0 

%We will have to keep track of all the operators we need;
OperatorLists=cell(NumberOfInputs);

%And also which input/output they are from.
OperatorAssociations=cell(NumberOfInputs);

%We will also need to keep track of all the perturbations
PerturbationLists=cell(NumberOfInputs);

%For each input, we then calculate the following things:

%OperatorList: The operators which we need to check Linear Dependence

%OperatorTrack: an array stating which input and measurement each operator
%corresponds to

%PerturbationLists: the set of possible perturbations for that measurement.
for Input=1:NumberOfInputs
    [OperatorList,OperatorTrack]=find_operators(Assemblage,Input,ZeroTol);
    OperatorLists{Input}=OperatorList;
    OperatorAssociations{Input}=OperatorTrack;
end

%We now need to generate all the possible non-zero perturbations.
PerturbationList=find_perturbations_marginal(OperatorLists,ZeroTol);
MatrixSize=size(PerturbationList);
NumberofPerturbations=MatrixSize(2);


%I am not sure if we need the things below.
%To do this, we need to combine all our possible operators.
FullOperatorList=vertcat(OperatorLists{:});
FullOperatorAssociations=vertcat(OperatorAssociations{:});

if NumberofPerturbations==0
    %We will have already checked all zero-marginal perturbations, and so
    %we can add our current perturbation to the extremal list!
    ListOfExtremalAssemblages=[ListOfExtremalAssemblages;{Probability,Assemblage}];
    ListOfExtremalAssemblagesOut=ListOfExtremalAssemblages;
else
    %Otherwise, we have to do a perturbation. Like before, we will choose
    %the last perturbation of the matrix.
     
    
    RelevantPerturbation=PerturbationList(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    
    [Sucess,OutputCell] = apply_perturbation(Probability,Assemblage,FullOperatorList...
                                         ,FullOperatorAssociations,real(RelevantPerturbation),0,ZeroTol);
    
                                     
    if Sucess~=1
    %We should never get a failed perturbation.
    error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 
       
        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_original(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
        ListOfExtremalAssemblagesOut = zero_recursion_original(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;                                
        
    end
end
                                     
                                     
    
    
    



else

%We start looking at the current input.
CurrentInput=CompletedInputs;

[OperatorList,OperatorTrack]=find_operators(Assemblage,CurrentInput,ZeroTol);
PerturbationMatrix =find_perturbations(OperatorList,ZeroTol);

%If there are no possible perturbations, then we need to move on to the
%next input.
MatrixSize=size(PerturbationMatrix);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    %In this case we can move on to the next measurement.
    ListOfExtremalAssemblagesOut=zero_recursion_original(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs-1,ZeroTol);
    ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
else
    %If there is a valid perturbation, of course we have to apply it! 
    
    %We always will choose the last column as the perturbation we apply.
    RelevantPerturbation=PerturbationMatrix(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    

    [Sucess,OutputCell] = apply_perturbation(Probability,Assemblage,OperatorList...
                                         ,OperatorTrack,real(RelevantPerturbation),CurrentInput,ZeroTol);
                                     
    if Sucess~=1
        %We should never get a failed perturbation.
        error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 

        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_original(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
        ListOfExtremalAssemblagesOut = zero_recursion_original(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
                                            
        
    end
end

end




    
    
    
    
    
    
    
    
    
    
    
    


==> anc/Decomposition_Algorithm/Read_Me <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Read Me: Perturbation Decomposition Algorithm.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Requirements to run : QETLAB (http://www.qetlab.com/Main_Page) 
                      cvx (http://cvxr.com/cvx)



This folder contains three implementations of a perturbation-based recursion algorithm,
designed to decompose assemblages into extremal assemblages. I summarise the three below.

I then briefly run through what each file offered here does.

NOTE: Assemblages are 4D arrays, whose dimensions are (in order) #outputs, #inputs, dimension, dimension.
      In particular, to isolate a single substate in matrix form, one should write e.g. squeeze(array(1,1,:,:)).


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Variants of the Algorithm:


1) original: this version is just the algorithm naively implemented. Therefore, for complicated cases
numerical problems such as small negative eigenvalues or slight non-Hermicity may cause it to fail. 
However, that means that this version is the fastest.

2) Hermitian (recommended): At every step of the algorithm, all substates are made Hermitian again; 
this deals with many of the problems encountered when running the original. However, small negative 
eigenvalues may still cause it to give an error.

3)reduced_rank : Here small (with a user chosen tolerance) eigenvalues are removed; this avoids any problems
with negative eigenvalues, but seems to be at the cost of some precision. Useful when the Hermitian case 
cannot solve the problem.

A comparison of these techniques can be found in the file "Method Comparison"


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Since the files within each algorithm variant are well commented, I will not describe them here. 
However, I will describe the contents of the other folders.


%%%%%%%%%
Examples:
%%%%%%%%%

Method_Comparison: An analysis of the three above approaches to various assemblages;
gives an idea of their precision and success.

pentagon_example: Example 1 of the main paper.

tetrahedon_example: Example 2 of the main paper.

Noisy_Qutrit_MUB: Example 3 of the main paper.




%%%%%%%%%%%%%%%%%
Useful_Functions:
%%%%%%%%%%%%%%%%%

congregate_extremals:

This function takes in a decomposition into extremal assemblages, and conglomerates all instances of identical extremal assemblages
(up to user specified accuracy). Recommended running.

assemblage_analysis:

Take in a decomposition into extremal assemblages, and analysis its "correctness"; both in terms of whether the extremal assemblages are 
valid (positive, Hermitian, no-signalling) and whether they reproduce the original assemblage. Worth running to check your results.

extremal_check_only:

Does not decompose an assemblage, but just checks whether it is extremal or not. If one just wants to know this information, then
this function should be used.

%%%%%%%%%%%%%%%%%
Helper Functions
%%%%%%%%%%%%%%%%

identity_assemblage_creator:

Creates an assemblage whose subnormalised states are all proportional to the identity operator i.e. white noise.

MUBPrime: Creates an array whose elements are the effects of the n+1 MUBs in dimension n (prime dimensions only)

MUBAssemPrime: Creates an array whose subnormalised states are MUBs of dimension n applied to the n-dimensional
maximally entangled state.

OpToVec: Take a HERMITIAN operator, and turns it into a length d^2 vector. Does it such that Hilbert-Schmidt norm == vector norm.
VecToOp: Takes a length d^2 vector, and turns in into a HERMITIAN operator. Does it such that vector norm == Hilbert-Schmidt norm.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

If you have any questions or problems, please feel to contact me (Thomas Cope) via my offical university address, which can be found on the Leibniz university website.


















==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/apply_perturbation_rank.asv <==
function[Sucess,OutputCell] = apply_perturbation_rank(ProbIn,Assemblage,OperatorList,OperatorAssociation,Perturbation,ZeroYN,ZeroTol)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Inputs:

%ProbIn: The probability of the current assemblage in the overall
%decompositon.

%Assemblage: The current assemblage in question.

%Operator List: The list of operators being considered under the current
%perturbation.

%Operator Association: Denotes which input/output each Operator belongs to.

%Peturbation: a column vector giving the coefficient of every operator in
%the perturbation.

%ZeroYN: is either non-zero and gives the input to consider,
%or is 0 and is a full assemblage perturbation.

%ZeroTol: Determines whether a perturbation is accepted as valid or not. 


%we need to use the dimensions of the assemblage:
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

%This is what we will add to our assemblage;
PerturbationAddition=0*Assemblage;

%We take the length of the Perturbation;
PerturbLength=length(Perturbation);

%And then create the Perturbation!
for i=1:PerturbLength
    %We need to know where to add the the perturbation on our assemblage.
    Substate=OperatorAssociation(i,:);
    Input=Substate(1);
    Output=Substate(2);
    %and then add it!
    PerturbationAddition(Output,Input,:,:)=squeeze(PerturbationAddition(Output,Input,:,:))+Perturbation(i)*1/2*(squeeze(OperatorList(i,:,:))+squeeze(OperatorList(i,:,:))');
end

%It is also a good idea for stability to re-Hermitian both arrays.
%for input=1:NumberOfInputs
 %   for output=1:NumberOfOutputs
  %  Assemblage(output,input,:,:)=1/2*(squeeze(Assemblage(output,input,:,:))+squeeze(Assemblage(output,input,:,:))');
   % PerturbationAddition(output,input,:,:)=1/2*(squeeze(PerturbationAddition(output,input,:,:))+squeeze(PerturbationAddition(output,input,:,:))');
   %end
%end
    
%In this variation, we aim to avoid the problem of small negative
%eigenvalues via a "rank reduction" approach: We only consider the
%perturbation in the support of the substate!
cvx_begin sdp quiet
variable d(1,1)
minimize d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
%squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
    [U,D,V]=svd(squeeze(Assemblage(output,ZeroYN,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,ZeroYN,:,:))*V;
    D(1:RelevantRank,1:RelevantRank)+d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0;

end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
    [U,D,V]=svd(squeeze(Assemblage(output,input,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,input,:,:))*V;
    D(1:RelevantRank,1:RelevantRank)+d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0; 
%squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
maxd=cvx_optval;



cvx_begin sdp quiet
variable d(1,1)
minimize d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
%squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
    [U,D,V]=svd(squeeze(Assemblage(output,ZeroYN,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,ZeroYN,:,:))*V;
    D(1:RelevantRank,1:RelevantRank)-d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0;

end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
    [U,D,V]=svd(squeeze(Assemblage(output,input,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,input,:,:))*V;
    D(1:RelevantRank,1:RelevantRank)-d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0; 
%squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
mind=cvx_optval;

%We only want to split if our perturbation is bigger than ZeroTol
if min(abs([maxd,mind])) > ZeroTol
Sucess=1;
Prob1=(-mind/(maxd-mind));
Prob2=(maxd/(maxd-mind));
Assemblage1=Assemblage + maxd *PerturbationAddition;
Assemblage2=Assemblage + mind *PerturbationAddition;
OutputCell={Prob1,Assemblage1;Prob2,Assemblage2};
else
Sucess=0;
OutputCell={ProbIn,Assemblage};
end
end


==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/apply_perturbation_rank.m <==
function[Sucess,OutputCell] = apply_perturbation_rank(ProbIn,Assemblage,OperatorList,OperatorAssociation,Perturbation,ZeroYN,ZeroTol)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Inputs:

%ProbIn: The probability of the current assemblage in the overall
%decompositon.

%Assemblage: The current assemblage in question.

%Operator List: The list of operators being considered under the current
%perturbation.

%Operator Association: Denotes which input/output each Operator belongs to.

%Peturbation: a column vector giving the coefficient of every operator in
%the perturbation.

%ZeroYN: is either non-zero and gives the input to consider,
%or is 0 and is a full assemblage perturbation.

%ZeroTol: Determines whether a perturbation is accepted as valid or not. 


%we need to use the dimensions of the assemblage:
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

%This is what we will add to our assemblage;
PerturbationAddition=0*Assemblage;

%We take the length of the Perturbation;
PerturbLength=length(Perturbation);

%And then create the Perturbation!
for i=1:PerturbLength
    %We need to know where to add the the perturbation on our assemblage.
    Substate=OperatorAssociation(i,:);
    Input=Substate(1);
    Output=Substate(2);
    %and then add it!
    PerturbationAddition(Output,Input,:,:)=squeeze(PerturbationAddition(Output,Input,:,:))+Perturbation(i)*1/2*(squeeze(OperatorList(i,:,:))+squeeze(OperatorList(i,:,:))');
end

%It is also a good idea for stability to re-Hermitian both arrays.
%for input=1:NumberOfInputs
 %   for output=1:NumberOfOutputs
  %  Assemblage(output,input,:,:)=1/2*(squeeze(Assemblage(output,input,:,:))+squeeze(Assemblage(output,input,:,:))');
   % PerturbationAddition(output,input,:,:)=1/2*(squeeze(PerturbationAddition(output,input,:,:))+squeeze(PerturbationAddition(output,input,:,:))');
   %end
%end
    
%In this variation, we aim to avoid the problem of small negative
%eigenvalues via a "rank reduction" approach: We only consider the
%perturbation in the support of the substate!
cvx_begin sdp quiet
variable d(1,1)
maximize d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
%squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
    [U,D,V]=svd(squeeze(Assemblage(output,ZeroYN,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,ZeroYN,:,:))*V;
    BasisPerturb=1/2*(BasisPerturb+BasisPerturb');
    D(1:RelevantRank,1:RelevantRank)+d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0;

end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
    [U,D,V]=svd(squeeze(Assemblage(output,input,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,input,:,:))*V;
    BasisPerturb=1/2*(BasisPerturb+BasisPerturb');
    D(1:RelevantRank,1:RelevantRank)+d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0; 
%squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
maxd=cvx_optval;



cvx_begin sdp quiet
variable d(1,1)
minimize d
subject to
if ZeroYN ~=0
for output=1:NumberOfOutputs
%squeeze(Assemblage(output,ZeroYN,:,:) + d * PerturbationAddition(output,ZeroYN,:,:)) >=0;
    [U,D,V]=svd(squeeze(Assemblage(output,ZeroYN,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,ZeroYN,:,:))*V;
    BasisPerturb=1/2*(BasisPerturb+BasisPerturb');
    D(1:RelevantRank,1:RelevantRank)+d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0;

end
else
for input=1:NumberOfInputs
for output=1:NumberOfOutputs
    [U,D,V]=svd(squeeze(Assemblage(output,input,:,:)));
    RelevantRank=rank(D,ZeroTol);
    BasisPerturb=U'*squeeze(PerturbationAddition(output,input,:,:))*V;
    BasisPerturb=1/2*(BasisPerturb+BasisPerturb');
    D(1:RelevantRank,1:RelevantRank)+d*BasisPerturb(1:RelevantRank,1:RelevantRank) >=0; 
%squeeze(Assemblage(output,input,:,:) + d * PerturbationAddition(output,input,:,:)) >=0;
end
end
end
cvx_end
mind=cvx_optval;

%We only want to split if our perturbation is bigger than ZeroTol
if min(abs([maxd,mind])) > ZeroTol
Sucess=1;
Prob1=(-mind/(maxd-mind))*ProbIn;
Prob2=(maxd/(maxd-mind))*ProbIn;
Assemblage1=Assemblage + maxd *PerturbationAddition;
Assemblage2=Assemblage + mind *PerturbationAddition;
OutputCell={Prob1,Assemblage1;Prob2,Assemblage2};
else
Sucess=0;
OutputCell={ProbIn,Assemblage};
end
end


==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/assemblage_clean.m <==
function [CleanAssemblage] = assemblage_clean(Assemblage,ZeroTol)

%%%%%%%%%%%%%%%%%%%%
%This function "cleans up" the assemblage by making it again Hermitian, and
%getting rid of small negatives.

%Inputs: 

%Assemblage: an #Out * #In * Dim * Dim array

%ZeroTol: If something is unbalanced / too negative, we will spit out a
%warning.

Dimensions=size(Assemblage);
NumberOfOutputs=Dimensions(1);
NumberOfInputs=Dimensions(2);
Dimension=Dimensions(3);

%We will output a definitely Hermitian, definitely positive set of
%substates.
CleanAssemblage=Assemblage;

for Input=1:NumberOfInputs
    for Output=1:NumberOfOutputs
        
        %First: we make each substate Hermitian
        CurrentState=squeeze(Assemblage(Output,Input,:,:));
        SymState=1/2*(CurrentState+CurrentState');
        
        %If the symmetry processs changes the state too much, we spit out
        %an error.
        if max(max(abs(SymState-CurrentState))) > ZeroTol
            warning('Assemblage became asymmetric over tolerance');
        end
        
        
        %Next, we get rid of any small eigenvalues, or negative
        %eigenvalues.
        %It is ok to get rid of such small eigenvalues, since they would be
        %ignored by the perturbation generator as well.
        
        [U,D,V]=svd(SymState);
        MinD=min(diag(D));
        
        %Once again, we issue a warning if too large a negative value
        %appears.
        if MinD< -ZeroTol
            warning('Assemblage became negative over tolerance');
            
        end
        PosD=D>=ZeroTol;
        ImprovedState=U*D*PosD*V';
        
        %We even re-symmetrise, just in case!
        CleanAssemblage(Output,Input,:,:)=1/2*(ImprovedState+ImprovedState');
        
    end
end

        
        
        
        
       


==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/find_operators_Hermitian.m <==
function [OperatorList,OperatorAssociation] = find_operators_Hermitian(Assemblage,ZeroYN,ZeroTol);

%First we find the required parameters
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

%Let us define our array to store operators;
OperatorList=zeros(0,Dimension,Dimension);
NumberOperatorsFound=0;

%In this case we consider all operators, and remove the 1st non-zero
%diagonal one.
if ZeroYN == 0
error('not written yet')
    
    
    
    
%Otherwise, we only create the operators for 1 measurement.    
else


    for i=1:NumberOfOutputs
        %First we take the current Substate
        CurrentSubstate=squeeze(Assemblage(i,ZeroYN,:,:));
        
        %We calculate the eigenvectors and eigenvalues of the state.
        [EigenvectorMatrix,EigenvalueMatrix]=eigs(CurrentSubstate);
        
        
        
        %Then, we run through the possible operators in it's cokernel.
        for j=1:Dimension
            
            %We will use ZeroTol as the decider of whether something is in
            %the kernel or not.
            if EigenvalueMatrix(j,j)>ZeroTol
                
                %We now need to run through the other eigenvalues; to
                %create off diagonal operators.
                for k=1:j
                    
                    %If k==j we have a trace 1 operator.
                    if k==j 
                        
                        NewOperator=EigenvectorMatrix(:,k)*EigenvectorMatrix(:,k)';
                        OperatorList(NumberOperatorsFound+1,:,:)=1/2*(NewOperator+NewOperator');
                        OperatorAssociation(NumberOperatorsFound+1,:)=[ZeroYN,i];
                        NumberOperatorsFound=NumberOperatorsFound+1;
                        
                    %Otherwise, we have to add two Hermitian trace 0 operators.    
                    elseif EigenvalueMatrix(k,k)>ZeroTol
                       NewOperator= ...
                      (1/sqrt(2))*(EigenvectorMatrix(:,j)*EigenvectorMatrix(:,k)' + EigenvectorMatrix(:,k)*EigenvectorMatrix(:,j)');
                  
                        OperatorList(NumberOperatorsFound+1,:,:)=1/2*(NewOperator+NewOperator');
                        OperatorAssociation(NumberOperatorsFound+1,:)=[ZeroYN,i];
                        
                        
                       NewOperator= ...
                      (-1j/sqrt(2))*(EigenvectorMatrix(:,j)*EigenvectorMatrix(:,k)' - EigenvectorMatrix(:,k)*EigenvectorMatrix(:,j)');
                        OperatorList(NumberOperatorsFound+2,:,:)=1/2*(NewOperator+NewOperator');
                        OperatorAssociation(NumberOperatorsFound+2,:)=[ZeroYN,i];
                        
                        NumberOperatorsFound=NumberOperatorsFound+2;
                    end
                end
            end
        end
    end             
end
end
                        
                        
                        



==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/find_perturbations_Hermitian.m <==
function[ListOfPerturbations] = find_perturbations_Hermitian(OperatorList,ZeroTol)

%This function returns a matrix whose columns are orthogonal perturbations
%of the operators!

%First we read off some information about the list of operators.
OpListDim=size(OperatorList);

%We assign this information to variables:
VectorSpaceDimension= OpListDim(2)^2;
NumberOperators=OpListDim(1);

%We then create the matrix that Ax=0 implies a linear dependency;
A=zeros(VectorSpaceDimension,NumberOperators);

for i=1:NumberOperators
    OperatorList(i,:,:)=1/2*(squeeze(OperatorList(i,:,:))+squeeze(OperatorList(i,:,:))');
    % Each column is an operator;
    A(:,i)=OptoVec(squeeze(OperatorList(i,:,:)));
end

%We then calculate the singular value decomposiiton of A
[U,S,V]=svd(A);

%We then find the number of non-zero elements of S (up to tolerance ZeroTol)
s=sum(sum(S>ZeroTol));
%And use this to get the null basis (by exploiting the descending order). Each of these is a perturbation in our
%Operators space! 
ListOfPerturbations = V(:,s+1:end);







==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/find_perturbations_marginal_Hermitian.m <==
function[ListOfPerturbations] = find_perturbations_marginal_Hermitian(OperatorLists,ZeroTol)

%This function returns a matrix whose columns are orthogonal perturbations
%of the operators. However, this function focusses on NON-Zero Marginal 
%Perturbations.

%First we read off some information about the number of inputs:
ListSize=size(OperatorLists);
NumberOfInputs=ListSize(2);


%For each input; we need the constraint that the traces add up to 0;
%and that pairwise the no-signalling rule applies.


%We will also keep track of the total number of operators: this will help
%us to properly construct our perturbation matrix.
CurrentNumberOfOperators=0;


% We now range over each Input, constructing our constraints.
for Input = 1:NumberOfInputs
    
    %First, we extract some useful information:
    %List of Operators, How many, and the dimension of the space.
   
    CurrentList=OperatorLists{Input};
    SizeOfList=size(CurrentList);
    NumberOfOperators=SizeOfList(1);
    VectorSpaceDimension=SizeOfList(2)^2;
    
    %We keep track of which operators have trace =1 (though we only use
    %this for our first input constraint.
    NewTraceMatrix=zeros(1,NumberOfOperators);
    
    %We also keep track of the matrix whose columns are operators.
    OperatorMatrix=zeros(VectorSpaceDimension,NumberOfOperators);
    for i=1:NumberOfOperators
            CurrentList(i,:,:)=1/2*(squeeze(CurrentList(i,:,:))+squeeze(CurrentList(i,:,:))');
            %Here we check the trace condition
            if abs(1-trace(squeeze(OperatorLists{Input}(i,:,:))))<=ZeroTol
                NewTraceMatrix(i)=1;
            end
            
            %Here we construct the operator-column matrix.
            OperatorMatrix(:,i)=OptoVec(squeeze(CurrentList(i,:,:)));
    end
        %In the special case of Input ==1, we do not add a no-signalling
        %requirement: but we set up that \sum input=1 - \sum input=Input>1 =0
        if Input==1
            TotalOperatorMatrix=repmat(OperatorMatrix,[NumberOfInputs-1,1]);
            TraceMatrix=NewTraceMatrix;
            NumberFirstOperators=NumberOfOperators;
        
        %For the other inputs, we set up the other half of the
        %no-signalling equality.
        else
            AdditionOperatorMatrix=repmat(0*OperatorMatrix,[NumberOfInputs-1,1]);
            AdditionOperatorMatrix((Input-2)*VectorSpaceDimension+1:(Input-1)*VectorSpaceDimension,1:NumberOfOperators)=-OperatorMatrix;
            TotalOperatorMatrix=[TotalOperatorMatrix,AdditionOperatorMatrix];
            %TotalTraceMatrix = [TotalTraceMatrix,NewTraceMatrix];
            
            
        
        
        end
    %We finally update the total number of operators considered.    
    CurrentNumberOfOperators=CurrentNumberOfOperators+NumberOfOperators;

end

%We need only constrain the trace for the first input: the no-signalling
%will ensure the trace condition for the other inputs.
TotalTraceMatrix=zeros(1,CurrentNumberOfOperators);
TotalTraceMatrix(1:NumberFirstOperators)=TraceMatrix;


%Our full constraint matrix then considers no-sig and trace conditions
%together.
FullPerturbationMatrix=[TotalOperatorMatrix;TotalTraceMatrix];    

%We then calculate the singular value decomposiiton of our Matrix.
[U,S,V]=svd(FullPerturbationMatrix);

%We then find the number of non-zero elements of S (up to tolerance ZeroTol)
s=sum(sum(S>ZeroTol));
%And use this to get the null basis (by exploiting the descending order). Each of these is a perturbation in our
%Operators space! 
ListOfPerturbations = V(:,s+1:end);







==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/zero_recursion_rank.asv <==
function [ListOfExtremalAssemblagesOut] = zero_recursion_rank(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs,ZeroTol)

%Function: This is our full recursive function: it will be completely
%decompose an assemblage.


%%%%%%%%%
%Inputs:

%List of Extremal Assemblages: Once as assemblage is completely extremal,
%it will be added to this list.

% assemblage:   A (#Outputs, #Inputs, Dim, Dim) array representing a
% steering assemblage;

%Probability: keeps track of the weight of this assemblage in the
%decomposition.

%CompletedInputs:  A time-saving parameter. Any inputs ABOVE this value of
%considered already extremal. If 0, only non-zero perturbations are looked
%for. 

%ZeroTol : A tolerance, below which an eigenvalue or perturbation distance
% is to be considered ==0

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%First we find the required parameters: #Inputs, #Outputs , Dimension.
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

Assemblage=assemblage_clean(Assemblage,ZeroTol);


%If dealing with non-zero perturbations, we need full information!
if CompletedInputs==0 

%We will have to keep track of all the operators we need;
OperatorLists=cell(NumberOfInputs);

%And also which input/output they are from.
OperatorAssociations=cell(NumberOfInputs);

%We will also need to keep track of all the perturbations
PerturbationLists=cell(NumberOfInputs);

%For each input, we then calculate the following things:

%OperatorList: The operators which we need to check Linear Dependence

%OperatorTrack: an array stating which input and measurement each operator
%corresponds to


%Before we begin our iteration, we will clean the assemblage: this means,
%get rid of small/negative eigenvalues, and re-symmetrise.




%PerturbationLists: the set of possible perturbations for that measurement.
for Input=1:NumberOfInputs
    [OperatorList,OperatorTrack]=find_operators_Hermitian(Assemblage,Input,ZeroTol);
    OperatorLists{Input}=OperatorList;
    OperatorAssociations{Input}=OperatorTrack;
end

%We now need to generate all the possible non-zero perturbations.
PerturbationList=find_perturbations_marginal_Hermi(OperatorLists,ZeroTol);
MatrixSize=size(PerturbationList);
NumberofPerturbations=MatrixSize(2);


%I am not sure if we need the things below.
%To do this, we need to combine all our possible operators.
FullOperatorList=vertcat(OperatorLists{:});
FullOperatorAssociations=vertcat(OperatorAssociations{:});

if NumberofPerturbations==0
    %We will have already checked all zero-marginal perturbations, and so
    %we can add our current perturbation to the extremal list!
    ListOfExtremalAssemblages=[ListOfExtremalAssemblages;{Probability,Assemblage}];
    ListOfExtremalAssemblagesOut=ListOfExtremalAssemblages;
else
    %Otherwise, we have to do a perturbation. Like before, we will choose
    %the last perturbation of the matrix.
     
    
    RelevantPerturbation=PerturbationList(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    
    [Sucess,OutputCell] = apply_perturbation_rank(Probability,Assemblage,FullOperatorList...
                                         ,FullOperatorAssociations,real(RelevantPerturbation),0,ZeroTol);
    
                                     
    if Sucess~=1
    %We should never get a failed perturbation.
    error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 
       
        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;                                
        
    end
end
                                     
                                     
    
    
    



else

%We start looking at the current input.
CurrentInput=CompletedInputs;

[OperatorList,OperatorTrack]=find_operators_Hermitian(Assemblage,CurrentInput,ZeroTol);
PerturbationMatrix =find_perturbations(OperatorList,ZeroTol);

%If there are no possible perturbations, then we need to move on to the
%next input.
MatrixSize=size(PerturbationMatrix);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    %In this case we can move on to the next measurement.
    ListOfExtremalAssemblagesOut=zero_recursion_rank(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs-1,ZeroTol);
    ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
else
    %If there is a valid perturbation, of course we have to apply it! 
    
    %We always will choose the last column as the perturbation we apply.
    RelevantPerturbation=PerturbationMatrix(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    

    [Sucess,OutputCell] = apply_perturbation_rank(Probability,Assemblage,OperatorList...
                                         ,OperatorTrack,real(RelevantPerturbation),CurrentInput,ZeroTol);
                                     
    if Sucess~=1
        %We should never get a failed perturbation.
        error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 

        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
                                            
        
    end
end

end




    
    
    
    
    
    
    
    
    
    
    
    


==> anc/Decomposition_Algorithm/Reduced_Rank_Approach/zero_recursion_rank.m <==
function [ListOfExtremalAssemblagesOut] = zero_recursion_rank(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs,ZeroTol)

%Function: This is our full recursive function: it will be completely
%decompose an assemblage.


%%%%%%%%%
%Inputs:

%List of Extremal Assemblages: Once as assemblage is completely extremal,
%it will be added to this list.

% assemblage:   A (#Outputs, #Inputs, Dim, Dim) array representing a
% steering assemblage;

%Probability: keeps track of the weight of this assemblage in the
%decomposition.

%CompletedInputs:  A time-saving parameter. Any inputs ABOVE this value of
%considered already extremal. If 0, only non-zero perturbations are looked
%for. 

%ZeroTol : A tolerance, below which an eigenvalue or perturbation distance
% is to be considered ==0

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%First we find the required parameters: #Inputs, #Outputs , Dimension.
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);

Assemblage=assemblage_clean(Assemblage,ZeroTol);


%If dealing with non-zero perturbations, we need full information!
if CompletedInputs==0 

%We will have to keep track of all the operators we need;
OperatorLists=cell(NumberOfInputs);

%And also which input/output they are from.
OperatorAssociations=cell(NumberOfInputs);

%We will also need to keep track of all the perturbations
PerturbationLists=cell(NumberOfInputs);

%For each input, we then calculate the following things:

%OperatorList: The operators which we need to check Linear Dependence

%OperatorTrack: an array stating which input and measurement each operator
%corresponds to


%Before we begin our iteration, we will clean the assemblage: this means,
%get rid of small/negative eigenvalues, and re-symmetrise.




%PerturbationLists: the set of possible perturbations for that measurement.
for Input=1:NumberOfInputs
    [OperatorList,OperatorTrack]=find_operators_Hermitian(Assemblage,Input,ZeroTol);
    OperatorLists{Input}=OperatorList;
    OperatorAssociations{Input}=OperatorTrack;
end

%We now need to generate all the possible non-zero perturbations.
PerturbationList=find_perturbations_marginal_Hermitian(OperatorLists,ZeroTol);
MatrixSize=size(PerturbationList);
NumberofPerturbations=MatrixSize(2);


%I am not sure if we need the things below.
%To do this, we need to combine all our possible operators.
FullOperatorList=vertcat(OperatorLists{:});
FullOperatorAssociations=vertcat(OperatorAssociations{:});

if NumberofPerturbations==0
    %We will have already checked all zero-marginal perturbations, and so
    %we can add our current perturbation to the extremal list!
    ListOfExtremalAssemblages=[ListOfExtremalAssemblages;{Probability,Assemblage}];
    ListOfExtremalAssemblagesOut=ListOfExtremalAssemblages;
else
    %Otherwise, we have to do a perturbation. Like before, we will choose
    %the last perturbation of the matrix.
     
    
    RelevantPerturbation=PerturbationList(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    
    [Sucess,OutputCell] = apply_perturbation_rank(Probability,Assemblage,FullOperatorList...
                                         ,FullOperatorAssociations,real(RelevantPerturbation),0,ZeroTol);
    
                                     
    if Sucess~=1
    %We should never get a failed perturbation.
    error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 
       
        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;                                
        
    end
end
                                     
                                     
    
    
    



else

%We start looking at the current input.
CurrentInput=CompletedInputs;

[OperatorList,OperatorTrack]=find_operators_Hermitian(Assemblage,CurrentInput,ZeroTol);
PerturbationMatrix =find_perturbations_Hermitian(OperatorList,ZeroTol);

%If there are no possible perturbations, then we need to move on to the
%next input.
MatrixSize=size(PerturbationMatrix);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    %In this case we can move on to the next measurement.
    ListOfExtremalAssemblagesOut=zero_recursion_rank(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs-1,ZeroTol);
    ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
else
    %If there is a valid perturbation, of course we have to apply it! 
    
    %We always will choose the last column as the perturbation we apply.
    RelevantPerturbation=PerturbationMatrix(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    

    [Sucess,OutputCell] = apply_perturbation_rank(Probability,Assemblage,OperatorList...
                                         ,OperatorTrack,real(RelevantPerturbation),CurrentInput,ZeroTol);
                                     
    if Sucess~=1
        %We should never get a failed perturbation.
        error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 

        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
        ListOfExtremalAssemblagesOut = zero_recursion_rank(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
                                            
        
    end
end

end




    
    
    
    
    
    
    
    
    
    
    
    


==> anc/Decomposition_Algorithm/Useful_Functions/assemblage_analysis.m <==
function [] = assemblage_analysis(OriginalAssemblage,Decomposition)

%This function tests whether a decomposition on an assemblage is a good
%one. 

%It performs 3 tests: reproduction of original, no-signalling, and
%positivity.

Dimensions=size(OriginalAssemblage);
NumberOutputs=Dimensions(1);
NumberInputs=Dimensions(2);
Dim=Dimensions(3);

DecompSize=size(Decomposition);
NumberOfExtremals=DecompSize(1);
ReSum=0*OriginalAssemblage;
for i=1:NumberOfExtremals
    ReSum=ReSum+Decomposition{i,1}*Decomposition{i,2};
end
disp('Distance from original')
disp('Total Sum Squares Difference')
OrigVec=reshape(OriginalAssemblage,[NumberOutputs*NumberInputs*Dim*Dim,1]);
ReSumVec=reshape(ReSum,[NumberOutputs*NumberInputs*Dim*Dim,1]);
disp((OrigVec-ReSumVec)'*(OrigVec-ReSumVec));
disp('largest absolute element distance')
disp(max(abs(OrigVec-ReSumVec)));

disp('Positivity')
LargestNeg=0;
AverageLNeg=0;
AverageNeg=0;

MaxNonH=0;
AverageMax=0;
SumSq=0;
WeightedSumSq=0;

for Ex=1:NumberOfExtremals
    CurrentEx=Decomposition{Ex,2};
    LargestLocalNeg=0;
    LargestLocalMaxNonH=0;
    for Input=1:NumberInputs
       
    for  Output=1:NumberOutputs
        [U,D,V]=svd(squeeze(CurrentEx(Output,Input,:,:)));
        PotNeg=min(min(D));
        
        if PotNeg< LargestNeg
            LargestNeg=PotNeg;
        end
        if PotNeg < LargestLocalNeg
            LargestLocalNeg = PotNeg;
        end
        AverageNeg=AverageNeg+PotNeg;
        
        HermDiff=squeeze(CurrentEx(Output,Input,:,:))-squeeze(CurrentEx(Output,Input,:,:))';
        MaxDiff=max(max(abs(HermDiff)));
        
        if MaxDiff>MaxNonH
            MaxNonH = MaxDiff;
        end
        if MaxDiff>LargestLocalMaxNonH
            LargestLocalMaxNonH = MaxDiff;
        end
        HermDiffVec=reshape(HermDiff,[Dim^2,1]);
     SumSqV=HermDiffVec'*HermDiffVec;
     SumSq=SumSq+SumSqV;
     WeightedSumSq=WeightedSumSq+Decomposition{Ex,1}*SumSqV;
    end
    end
    AverageLNeg=AverageLNeg+LargestLocalNeg;
    AverageMax=AverageMax+LargestLocalMaxNonH;
end
disp('Largest Negative Eigenvalue Overall');
disp(LargestNeg);
disp('Average Largest Negative Eigenvalue');
disp(AverageLNeg/NumberOfExtremals);
disp('Average Negative Eigenvalue');
disp(AverageNeg/(NumberOfExtremals*NumberInputs*NumberOutputs));

disp('Hermiticity')
disp('Largest Elementwise Non-Hermicity')
disp(MaxNonH)
disp('Average Largest Element Non-Hermicity')
disp(AverageMax/NumberOfExtremals);
disp('Non-Weighted total non-Hermiticty (Sum of Squares)')
disp(SumSq)
disp('Weighted total non-Hermiticty (Sum of Squares)')
disp(WeightedSumSq)



disp('No-Signalling: values displayed in sum of squares')
LargestGap=0;
AverageLGap=0;
AverageGap=0;
if NumberInputs < 2 
disp('No no-signalling constraints!')
else
    for Ex=1:NumberOfExtremals
        CurrentEx=Decomposition{Ex,2};
        LargestLocalGap=0;
            for Input=2:NumberInputs
                for Input2=1:Input-1
                    MarginalDifference=sum(CurrentEx(:,Input,:,:),1)-sum(CurrentEx(:,Input2,:,:),1);
                    MarginalVec=reshape(MarginalDifference,[Dim^2,1]);
                    NSDiff=norm(MarginalVec)^2;
                    if NSDiff>LargestGap
                        LargestGap=NSDiff;
                    end
                    if NSDiff>LargestLocalGap
                        LargestLocalGap=NSDiff;
                    end
                    AverageGap=AverageGap+NSDiff;
                    
                end
            end
            AverageLGap=AverageLGap+LargestLocalGap;
    end
disp('Largest No-Sig violation');
disp(LargestGap);
disp('Average Largest no-Sig violation');
disp(AverageLGap/NumberOfExtremals);
disp('Average no-Sig violation');
disp(AverageGap/(NumberOfExtremals*NumberInputs*NumberOutputs));
end


        



==> anc/Decomposition_Algorithm/Useful_Functions/congregate_extremals.m <==
function [OutputListOfExtremals]=congregate_extremals(InputListOfExtremals,EqualityTol)

%%%%%%%%%%%%%%%%%%%%
%This function takes in a list of extremal assemblages, and sorts them into
%a smaller list in which all identical assemblages are combined. 

%%%%%%%%%%%%%%
%Inputs:

%InputListOfExtremals: The original list of extremal assemblages
% EqualityTol: The difference (in 1-norm) between two assemblages, for them
%to be classed as the same assemblage.

%Outputs: 

%OutputListOfExtremals: a smaller list of extremal inequalities. 

%%%%%%%%%%%%%%%%%%%%%%%%%

NumberExtremals=length(InputListOfExtremals);
NumberNewExtremals=0;

OutputListOfExtremals=cell(0,2);

for i=1:NumberExtremals
    
CurrentRow=InputListOfExtremals(i,:);
CurrentProb=CurrentRow{1};
CurrentAssem=CurrentRow{2};
Match=0;
CurrentNewExtremal=1;

while Match==0 && CurrentNewExtremal<=NumberNewExtremals
CurrentNewAssem=OutputListOfExtremals{CurrentNewExtremal,2};
DistanceVal=sum(abs(CurrentNewAssem-CurrentAssem),'all');

if DistanceVal < EqualityTol
Match=1;
OutputListOfExtremals{CurrentNewExtremal,1}=OutputListOfExtremals{CurrentNewExtremal,1}+CurrentProb;
else
CurrentNewExtremal=CurrentNewExtremal+1;
end
end
if Match==0
OutputListOfExtremals{CurrentNewExtremal,1}=CurrentProb;
OutputListOfExtremals{CurrentNewExtremal,2}=CurrentAssem;
NumberNewExtremals=NumberNewExtremals+1;
end
end



==> anc/Decomposition_Algorithm/Useful_Functions/extremal_check_only.asv <==
function [] = extremal_check_only(Assemblage,CompletedInputs,ZeroTol)

%Function: This is our full recursive function: it will tell us whether 
%an assemblage is recursive.

%%%%%%%%%
%Inputs:


% assemblage:   A (#Outputs, #Inputs, Dim, Dim) array representing a
% steering assemblage;



%CompletedInputs:  A time-saving parameter. Any inputs ABOVE this value of
%considered already extremal. If 0, only non-zero perturbations are looked
%for. 

%ZeroTol : A tolerance, below which an eigenvalue or perturbation distance
% is to be considered ==0

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%First we find the required parameters: #Inputs, #Outputs , Dimension.
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);


%If dealing with non-zero perturbations, we need full information!
if CompletedInputs==0 

%We will have to keep track of all the operators we need;
OperatorLists=cell(NumberOfInputs);

%And also which input/output they are from.
OperatorAssociations=cell(NumberOfInputs);

%We will also need to keep track of all the perturbations
PerturbationLists=cell(NumberOfInputs);

%For each input, we then calculate the following things:

%OperatorList: The operators which we need to check Linear Dependence

%OperatorTrack: an array stating which input and measurement each operator
%corresponds to

%PerturbationLists: the set of possible perturbations for that measurement.
for Input=1:NumberOfInputs
    [OperatorList,OperatorTrack]=find_operators(Assemblage,Input,ZeroTol);
    OperatorLists{Input}=OperatorList;
    OperatorAssociations{Input}=OperatorTrack;
end

%We now need to generate all the possible non-zero perturbations.
PerturbationList=find_perturbations_marginal(OperatorLists,ZeroTol);
MatrixSize=size(PerturbationList);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    %disp('
else
    disp('Assemblage is not extremal')
   return 
end
                                     
                                     
    
    
    



else

%We start looking at the current input.
CurrentInput=CompletedInputs;

[OperatorList,OperatorTrack]=find_operators(Assemblage,CurrentInput,ZeroTol);
PerturbationMatrix =find_perturbations(OperatorList,ZeroTol);

%If there are no possible perturbations, then we need to move on to the
%next input.
MatrixSize=size(PerturbationMatrix);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    %In this case we can move on to the next measurement.
    ListOfExtremalAssemblagesOut=zero_recursion_original(ListOfExtremalAssemblages,Assemblage,Probability,CompletedInputs-1,ZeroTol);
    ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut;
else
    %If there is a valid perturbation, of course we have to apply it! 
    
    %We always will choose the last column as the perturbation we apply.
    RelevantPerturbation=PerturbationMatrix(:,NumberofPerturbations);
    
    if norm(abs(imag(RelevantPerturbation)))>ZeroTol
        warning('Warning, imaginary perturbation components high')
    end
    

    [Sucess,OutputCell] = apply_perturbation(Probability,Assemblage,OperatorList...
                                         ,OperatorTrack,real(RelevantPerturbation),CurrentInput,ZeroTol);
                                     
    if Sucess~=1
        %We should never get a failed perturbation.
        error('Failed Perturbation')
    else
       %If we suceeded, we need to keep going with our perturbations! 

        NewAssemblage1=OutputCell{1,2};
        NewProb1=OutputCell{1,1};
        NewAssemblage2=OutputCell{2,2};
        NewProb2=OutputCell{2,1};
        
        ListOfExtremalAssemblagesOut = zero_recursion_original(ListOfExtremalAssemblages,NewAssemblage1,NewProb1,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
        ListOfExtremalAssemblagesOut = zero_recursion_original(ListOfExtremalAssemblages,NewAssemblage2,NewProb2,CompletedInputs,ZeroTol);
        ListOfExtremalAssemblages=ListOfExtremalAssemblagesOut; 
                                            
        
    end
end

end




    
    
    
    
    
    
    
    
    
    
    
    


==> anc/Decomposition_Algorithm/Useful_Functions/extremal_check_only.m <==
function [] = extremal_check_only(Assemblage,CompletedInputs,ZeroTol)

%Function: This is our full recursive function: it will tell us whether 
%an assemblage is recursive.

%%%%%%%%%
%Inputs:


% assemblage:   A (#Outputs, #Inputs, Dim, Dim) array representing a
% steering assemblage;



%CompletedInputs:  A time-saving parameter. Any inputs ABOVE this value of
%considered already extremal. If 0, only non-zero perturbations are looked
%for. 

%ZeroTol : A tolerance, below which an eigenvalue or perturbation distance
% is to be considered ==0

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%First we find the required parameters: #Inputs, #Outputs , Dimension.
AssemblageSize=size(Assemblage);
NumberOfInputs=AssemblageSize(2);
NumberOfOutputs=AssemblageSize(1);
Dimension=AssemblageSize(3);


%If dealing with non-zero perturbations, we need full information!
if CompletedInputs==0 

%We will have to keep track of all the operators we need;
OperatorLists=cell(NumberOfInputs);

%And also which input/output they are from.
OperatorAssociations=cell(NumberOfInputs);

%We will also need to keep track of all the perturbations
PerturbationLists=cell(NumberOfInputs);

%For each input, we then calculate the following things:

%OperatorList: The operators which we need to check Linear Dependence

%OperatorTrack: an array stating which input and measurement each operator
%corresponds to

%PerturbationLists: the set of possible perturbations for that measurement.
for Input=1:NumberOfInputs
    [OperatorList,OperatorTrack]=find_operators(Assemblage,Input,ZeroTol);
    OperatorLists{Input}=OperatorList;
    OperatorAssociations{Input}=OperatorTrack;
end

%We now need to generate all the possible non-zero perturbations.
PerturbationList=find_perturbations_marginal(OperatorLists,ZeroTol);
MatrixSize=size(PerturbationList);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    disp('Assemblage is extremal')
    return
else
    disp('Assemblage is not extremal')
   return 
end
                                     
                                     
    
    
else

%We start looking at the current input.
CurrentInput=CompletedInputs;

[OperatorList,OperatorTrack]=find_operators(Assemblage,CurrentInput,ZeroTol);
PerturbationMatrix =find_perturbations(OperatorList,ZeroTol);

%If there are no possible perturbations, then we need to move on to the
%next input.
MatrixSize=size(PerturbationMatrix);
NumberofPerturbations=MatrixSize(2);

if NumberofPerturbations==0
    %In this case we can move on to the next measurement.
    extremal_check_only(Assemblage,CompletedInputs-1,ZeroTol);
    
else
disp('Assemblage is not extremal')
return
end

end




    
    
    
    
    
    
    
    
    
    
    
    

